The Geometry of Clifford Algorithms: Bernstein-Vazirani as Classical Computation in a Rotated Basis

The Bernstein-Vazirani (BV) algorithm is frequently taught as a canonical example of quantum parallelism, yet the standard interference-based explanation often obscures its underlying simplicity. We present a geometric reframing in which the Hadamard gate "wrapping" acts as a global basis rotation rather than a generator of computational complexity. This perspective reveals that the algorithm is effectively a classical linear computation over GF(2) performed in the conjugate Fourier basis, with the apparent parallelism arising from coordinate transformation. Building on Mermin's earlier pedagogical shortcut, which presented a 'classical' circuit equivalent but stopped short of explicitly labeling it as such, we elevate this to a formal geometric framework. In the extension, we distinguish between globally rotated circuits -- which we reveal as classical linear computations -- and topologically twisted circuits that generate quantum entanglement. We introduce a pedagogical taxonomy distinguishing (1) pure computational-basis circuits, (2) globally rotated circuits (exemplified by Bernstein-Vazirani), and (3) topologically twisted circuits involving non-aligned subsystem bases. This framework allows viewing the Gottesman-Knill theorem from a new angle, extends students' understanding of phase kickback and the 'Ricochet Property'. Furthermore, it provides a more intuitive starting point for explaining Bell-pair extensions through concrete circuit derivations and Qiskit simulations suitable for undergraduate quantum information courses. The outlook explores how this geometric view paves the way for understanding entanglement as topological twists.

==> anc/Bernstein_Vazirani_arxiv.ipynb <==
{
  "cells": [
    {
      "cell_type": "markdown",
      "source": [
        "# Imports"
      ],
      "metadata": {
        "id": "fqMRoKvZyRlq"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "!pip install qiskit[visualization] qiskit-aer pylatexenc\n",
        "\n",
        "from qiskit import QuantumCircuit, transpile\n",
        "from qiskit_aer import AerSimulator\n",
        "from qiskit.visualization import circuit_drawer\n",
        "import matplotlib.pyplot as plt"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "collapsed": true,
        "id": "PI4BiVxJIGWz",
        "outputId": "16f30461-cece-479f-c140-9c6246d76219"
      },
      "execution_count": 13,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Collecting qiskit-aer\n",
            "  Downloading qiskit_aer-0.17.2-cp312-cp312-manylinux_2_17_x86_64.manylinux2014_x86_64.whl.metadata (8.3 kB)\n",
            "Collecting pylatexenc\n",
            "  Downloading pylatexenc-2.10.tar.gz (162 kB)\n",
            "\u001b[?25l     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m0.0/162.6 kB\u001b[0m \u001b[31m?\u001b[0m eta \u001b[36m-:--:--\u001b[0m\r\u001b[2K     \u001b[91m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m\u001b[91m╸\u001b[0m\u001b[90m━━\u001b[0m \u001b[32m153.6/162.6 kB\u001b[0m \u001b[31m5.2 MB/s\u001b[0m eta \u001b[36m0:00:01\u001b[0m\r\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m162.6/162.6 kB\u001b[0m \u001b[31m3.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25h  Preparing metadata (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "Collecting qiskit[visualization]\n",
            "  Downloading qiskit-2.3.0-cp310-abi3-manylinux2014_x86_64.manylinux_2_17_x86_64.whl.metadata (12 kB)\n",
            "Collecting rustworkx>=0.15.0 (from qiskit[visualization])\n",
            "  Downloading rustworkx-0.17.1-cp39-abi3-manylinux_2_17_x86_64.manylinux2014_x86_64.whl.metadata (10 kB)\n",
            "Requirement already satisfied: numpy<3,>=1.17 in /usr/local/lib/python3.12/dist-packages (from qiskit[visualization]) (2.0.2)\n",
            "Requirement already satisfied: scipy>=1.5 in /usr/local/lib/python3.12/dist-packages (from qiskit[visualization]) (1.16.3)\n",
            "Requirement already satisfied: dill>=0.3 in /usr/local/lib/python3.12/dist-packages (from qiskit[visualization]) (0.3.8)\n",
            "Collecting stevedore>=3.0.0 (from qiskit[visualization])\n",
            "  Downloading stevedore-5.7.0-py3-none-any.whl.metadata (2.4 kB)\n",
            "Requirement already satisfied: typing-extensions in /usr/local/lib/python3.12/dist-packages (from qiskit[visualization]) (4.15.0)\n",
            "Requirement already satisfied: matplotlib>=3.3 in /usr/local/lib/python3.12/dist-packages (from qiskit[visualization]) (3.10.0)\n",
            "Requirement already satisfied: pydot in /usr/local/lib/python3.12/dist-packages (from qiskit[visualization]) (4.0.1)\n",
            "Requirement already satisfied: Pillow>=4.2.1 in /usr/local/lib/python3.12/dist-packages (from qiskit[visualization]) (11.3.0)\n",
            "Requirement already satisfied: seaborn>=0.9.0 in /usr/local/lib/python3.12/dist-packages (from qiskit[visualization]) (0.13.2)\n",
            "Requirement already satisfied: sympy>=1.3 in /usr/local/lib/python3.12/dist-packages (from qiskit[visualization]) (1.14.0)\n",
            "Requirement already satisfied: psutil>=5 in /usr/local/lib/python3.12/dist-packages (from qiskit-aer) (5.9.5)\n",
            "Requirement already satisfied: python-dateutil>=2.8.0 in /usr/local/lib/python3.12/dist-packages (from qiskit-aer) (2.9.0.post0)\n",
            "Requirement already satisfied: contourpy>=1.0.1 in /usr/local/lib/python3.12/dist-packages (from matplotlib>=3.3->qiskit[visualization]) (1.3.3)\n",
            "Requirement already satisfied: cycler>=0.10 in /usr/local/lib/python3.12/dist-packages (from matplotlib>=3.3->qiskit[visualization]) (0.12.1)\n",
            "Requirement already satisfied: fonttools>=4.22.0 in /usr/local/lib/python3.12/dist-packages (from matplotlib>=3.3->qiskit[visualization]) (4.61.1)\n",
            "Requirement already satisfied: kiwisolver>=1.3.1 in /usr/local/lib/python3.12/dist-packages (from matplotlib>=3.3->qiskit[visualization]) (1.4.9)\n",
            "Requirement already satisfied: packaging>=20.0 in /usr/local/lib/python3.12/dist-packages (from matplotlib>=3.3->qiskit[visualization]) (26.0)\n",
            "Requirement already satisfied: pyparsing>=2.3.1 in /usr/local/lib/python3.12/dist-packages (from matplotlib>=3.3->qiskit[visualization]) (3.3.2)\n",
            "Requirement already satisfied: six>=1.5 in /usr/local/lib/python3.12/dist-packages (from python-dateutil>=2.8.0->qiskit-aer) (1.17.0)\n",
            "Requirement already satisfied: pandas>=1.2 in /usr/local/lib/python3.12/dist-packages (from seaborn>=0.9.0->qiskit[visualization]) (2.2.2)\n",
            "Requirement already satisfied: mpmath<1.4,>=1.1.0 in /usr/local/lib/python3.12/dist-packages (from sympy>=1.3->qiskit[visualization]) (1.3.0)\n",
            "Requirement already satisfied: pytz>=2020.1 in /usr/local/lib/python3.12/dist-packages (from pandas>=1.2->seaborn>=0.9.0->qiskit[visualization]) (2025.2)\n",
            "Requirement already satisfied: tzdata>=2022.7 in /usr/local/lib/python3.12/dist-packages (from pandas>=1.2->seaborn>=0.9.0->qiskit[visualization]) (2025.3)\n",
            "Downloading qiskit_aer-0.17.2-cp312-cp312-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (12.4 MB)\n",
            "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m12.4/12.4 MB\u001b[0m \u001b[31m86.1 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hDownloading qiskit-2.3.0-cp310-abi3-manylinux2014_x86_64.manylinux_2_17_x86_64.whl (8.9 MB)\n",
            "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m8.9/8.9 MB\u001b[0m \u001b[31m98.9 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hDownloading rustworkx-0.17.1-cp39-abi3-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (2.2 MB)\n",
            "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m2.2/2.2 MB\u001b[0m \u001b[31m62.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hDownloading stevedore-5.7.0-py3-none-any.whl (54 kB)\n",
            "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m54.5/54.5 kB\u001b[0m \u001b[31m3.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
            "\u001b[?25hBuilding wheels for collected packages: pylatexenc\n",
            "  Building wheel for pylatexenc (setup.py) ... \u001b[?25l\u001b[?25hdone\n",
            "  Created wheel for pylatexenc: filename=pylatexenc-2.10-py3-none-any.whl size=136817 sha256=fb817df3cd98d94cdf06a6bd14b1962e10373f67630ebcf35aaaede4b3a4b492\n",
            "  Stored in directory: /root/.cache/pip/wheels/06/3e/78/fa1588c1ae991bbfd814af2bcac6cef7a178beee1939180d46\n",
            "Successfully built pylatexenc\n",
            "Installing collected packages: pylatexenc, stevedore, rustworkx, qiskit, qiskit-aer\n",
            "Successfully installed pylatexenc-2.10 qiskit-2.3.0 qiskit-aer-0.17.2 rustworkx-0.17.1 stevedore-5.7.0\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "# LOOKING AT IT FROM THE X BASIS.\n",
        "Step by step transforming between X and Z."
      ],
      "metadata": {
        "id": "Yd-HA0WKIqgU"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "# @title BV in the X basis (step 1 CIRCUIT)\n",
        "\n",
        "def create_bv_x1_circuit(secret_string):\n",
        "    \"\"\"\n",
        "    Creates a simple classical 'WRITE-SECRET' circuit using CX gates and the X ancilla prep.\n",
        "    \"\"\"\n",
        "    n = len(secret_string)\n",
        "    # n data qubits + 1 ancilla (the last qubit)\n",
        "    qc = QuantumCircuit(n + 1, n)\n",
        "\n",
        "    # --- 0. PREPARE ANCILLA ---\n",
        "    ancilla_index = n\n",
        "    qc.barrier()\n",
        "\n",
        "    # --- 1. INITIALIZATION ---\n",
        "    # '1' on ancilla means: WRITE THE SECRET\n",
        "    qc.x(ancilla_index)\n",
        "    qc.barrier()\n",
        "\n",
        "    # --- 2. THE 'ORACLE' (CX GATES) ---\n",
        "    # We iterate through the secret string.\n",
        "    # If the ancilla qubit is '1', we write the string into the measured qubits\n",
        "    s_rev = secret_string[::-1]\n",
        "\n",
        "    for qubit_index, bit in enumerate(s_rev):\n",
        "      if bit == '1':\n",
        "        qc.cx(ancilla_index, qubit_index)\n",
        "\n",
        "    qc.barrier()\n",
        "\n",
        "    # --- 4. MEASUREMENT ---\n",
        "    # Verify the bits are written as requested\n",
        "    qc.measure(range(n), range(n))\n",
        "\n",
        "    return qc"
      ],
      "outputs": [],
      "execution_count": 17,
      "metadata": {
        "id": "DSB1VUofx37e",
        "cellView": "form"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "# @title BV in the X basis (step 1 GRAPH & MEASUREMENTS)\n",
        "# --- CONFIGURATION ---\n",
        "secret_string = \"10110011\"\n",
        "circuit = create_bv_x1_circuit(secret_string)\n",
        "\n",
        "# --- VISUALIZATION ---\n",
        "fig = circuit.draw('mpl', style='iqp', scale=1.3, filename='bv_x_circuit__2.png')\n",
        "\n",
        "# Display the diagram\n",
        "print(f\"Generating Circuit for Secret String: {secret_string}\")\n",
        "display(fig)\n",
        "\n",
        "# --- SIMULATION PROOF ---\n",
        "simulator = AerSimulator()\n",
        "compiled_circuit_x = transpile(circuit, simulator)\n",
        "result_x = simulator.run(compiled_circuit_x, shots=1024).result()\n",
        "counts_x = result_x.get_counts()\n",
        "\n",
        "print(\"\\n--- SIMULATION RESULTS ---\")\n",
        "print(f\"Secret String: {secret_string}\")\n",
        "print(f\"Measurement:   {counts_x}\")\n",
        "print(\"Did it work?   \", \"YES\" if list(counts_x.keys())[0] == secret_string else \"NO\")"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "collapsed": true,
        "cellView": "form",
        "id": "SsPjy3zS10Fo",
        "outputId": "2ddd2973-7f00-4424-ecf0-4de91dc79177"
      },
      "execution_count": 19,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Generating Circuit for Secret String: 10110011\n"
          ]
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 2004.16x1130.42 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "\n",
            "--- SIMULATION RESULTS ---\n",
            "Secret String: 10110011\n",
            "Measurement:   {'10110011': 1024}\n",
            "Did it work?    YES\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "# @title BV in the X basis (step 2c CIRCUIT)\n",
        "\n",
        "def create_bv_x2c_circuit(secret_string):\n",
        "    \"\"\"\n",
        "    Creates a Bernstein-Vazirani circuit using H CZ H gates and the X ancilla prep.\n",
        "    \"\"\"\n",
        "    # n data qubits + 1 ancilla (the last qubit)\n",
        "    n = len(secret_string)\n",
        "    qc = QuantumCircuit(n + 1, n)\n",
        "\n",
        "    # Note: We reverse the string to match Qiskit's qubit ordering (q0 is rightmost)\n",
        "    s_rev = secret_string[::-1]\n",
        "\n",
        "    # --- 0. PREPARE ANCILLA ---\n",
        "    ancilla_index = n\n",
        "    qc.barrier()\n",
        "\n",
        "    # --- 1. INITIALIZATION ---\n",
        "    qc.x(ancilla_index)\n",
        "    qc.barrier()\n",
        "\n",
        "    # We fill the missing Hadamard gates\n",
        "    qc.h(range(n))\n",
        "    qc.barrier()\n",
        "\n",
        "    # --- 2. THE ORACLE (CZ GATES) ---\n",
        "    # We iterate through the secret string.\n",
        "    # If the bit is '1', we perform a CZ between that data qubit and the ancilla.\n",
        "    #\n",
        "    # The CZ transforms |+> and |-> states\n",
        "    # and Hadamard rotates the X-basis states into the Z-basis output\n",
        "    for qubit_index, bit in enumerate(s_rev):\n",
        "        if bit == '1':\n",
        "            qc.cz(ancilla_index, qubit_index)\n",
        "    qc.barrier()\n",
        "\n",
        "    # We fill the missing Hadamard gates\n",
        "    qc.h(range(n))\n",
        "    qc.barrier()\n",
        "\n",
        "    # --- 4. MEASUREMENT ---\n",
        "    # Measure data qubits into classical bits\n",
        "    qc.measure(range(n), range(n))\n",
        "\n",
        "    return qc"
      ],
      "metadata": {
        "id": "p5gKJP4sMXPy",
        "cellView": "form"
      },
      "execution_count": 15,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "# @title BV in the X basis (step 2c GRAPH & MEASUREMENTS)\n",
        "\n",
        "# --- CONFIGURATION ---\n",
        "secret_string = \"10110011\"\n",
        "circuit = create_bv_x2c_circuit(secret_string)\n",
        "\n",
        "# --- VISUALIZATION FOR LINKEDIN ---\n",
        "fig = circuit.draw('mpl', style='iqp', scale=1.3, filename='bv_x_circuit__2c.png')\n",
        "\n",
        "# Display the diagram\n",
        "print(f\"Generating Circuit for Secret String: {secret_string}\")\n",
        "display(fig)\n",
        "\n",
        "# --- SIMULATION PROOF ---\n",
        "simulator = AerSimulator()\n",
        "compiled_circuit_x_2c = transpile(circuit, simulator)\n",
        "result_x_2c = simulator.run(compiled_circuit_x_2c, shots=1024).result()\n",
        "counts_x_2c = result_x_2c.get_counts()\n",
        "\n",
        "print(\"\\n--- SIMULATION RESULTS ---\")\n",
        "print(f\"Secret String: {secret_string}\")\n",
        "print(f\"Measurement:   {counts_x}\")\n",
        "print(\"Did it work?   \", \"YES\" if list(counts_x.keys())[0] == secret_string else \"NO\")"
      ],
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Generating Circuit for Secret String: 10110011\n"
          ]
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 2438.94x1130.42 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "\n",
            "--- SIMULATION RESULTS ---\n",
            "Secret String: 10110011\n",
            "Measurement:   {'10110011': 1024}\n",
            "Did it work?    YES\n"
          ]
        }
      ],
      "execution_count": 21,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 915
        },
        "outputId": "d4932e07-f246-4e10-d02e-3a897962fadf",
        "id": "TjC-J4x7Mowe",
        "cellView": "form"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "# @title BV in the X basis (FINAL CIRCUIT)\n",
        "\n",
        "def create_bv_x_final_circuit(secret_string):\n",
        "    \"\"\"\n",
        "    Creates a 'regular' Bernstein-Vazirani circuit using CX gates and the X ancilla prep.\n",
        "    \"\"\"\n",
        "    n = len(secret_string)\n",
        "    # n data qubits + 1 ancilla (the last qubit)\n",
        "    qc = QuantumCircuit(n + 1, n)\n",
        "\n",
        "    # --- 0. PREPARE ANCILLA ---\n",
        "    ancilla_index = n\n",
        "    qc.barrier()\n",
        "\n",
        "    # --- 1. INITIALIZATION ---\n",
        "    # Prepare ancilla qubit\n",
        "    qc.x(ancilla_index)\n",
        "    qc.barrier()\n",
        "\n",
        "    # Apply H to all data qubits\n",
        "    qc.h(range(n+1))\n",
        "    qc.barrier()\n",
        "\n",
        "    # --- 2. THE ORACLE (CX GATES) ---\n",
        "    # We iterate through the secret string.\n",
        "    # If the ancilla qubit is '1', the CX kicks the phase back to measured qubits\n",
        "    # and Hadamard rotates the phase into the Z-basis output\n",
        "    s_rev = secret_string[::-1]\n",
        "\n",
        "    for qubit_index, bit in enumerate(s_rev):\n",
        "        if bit == '1':\n",
        "            qc.cx(qubit_index, ancilla_index)\n",
        "    qc.barrier()\n",
        "\n",
        "    # --- 3. MEASUREMENT BASIS CHANGE ---\n",
        "    # Apply H to data qubits to switch back from X-basis to Z-basis\n",
        "    qc.h(range(n+1))\n",
        "    qc.barrier()\n",
        "\n",
        "    # --- 4. MEASUREMENT ---\n",
        "    # Measure data qubits into classical bits\n",
        "    qc.measure(range(n), range(n))\n",
        "\n",
        "    return qc"
      ],
      "metadata": {
        "id": "UiRPVjM64oGS",
        "cellView": "form"
      },
      "execution_count": 16,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "# @title BV in the X basis (FINAL GRAPH & MEASUREMENTS)\n",
        "# --- CONFIGURATION ---\n",
        "secret_string = \"10110011\"\n",
        "circuit = create_bv_x_final_circuit(secret_string)\n",
        "\n",
        "# --- VISUALIZATION ---\n",
        "fig = circuit.draw('mpl', style='iqp', scale=1.3, filename='bv_x_circuit__1.png')\n",
        "\n",
        "# Display the diagram\n",
        "print(f\"Generating Circuit for Secret String: {secret_string}\")\n",
        "display(fig)\n",
        "\n",
        "# --- SIMULATION PROOF ---\n",
        "simulator = AerSimulator()\n",
        "compiled_circuit_x_final = transpile(circuit, simulator)\n",
        "result_x_final = simulator.run(compiled_circuit_x_final, shots=1024).result()\n",
        "counts_x_final = result_x_final.get_counts()\n",
        "\n",
        "print(\"\\n--- SIMULATION RESULTS ---\")\n",
        "print(f\"Secret String: {secret_string}\")\n",
        "print(f\"Measurement:   {counts_x}\")\n",
        "print(\"Did it work?   \", \"YES\" if list(counts_x.keys())[0] == secret_string else \"NO\")"
      ],
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Generating Circuit for Secret String: 10110011\n"
          ]
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 2438.94x1130.42 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        },
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "\n",
            "--- SIMULATION RESULTS ---\n",
            "Secret String: 10110011\n",
            "Measurement:   {'10110011': 1024}\n",
            "Did it work?    YES\n"
          ]
        }
      ],
      "execution_count": 22,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 915
        },
        "outputId": "091b9582-6074-4387-c881-f52377889dc7",
        "id": "kzC-o88xIpYe",
        "cellView": "form"
      }
    }
  ],
  "metadata": {
    "colab": {
      "provenance": [],
      "collapsed_sections": [
        "fqMRoKvZyRlq"
      ]
    },
    "kernelspec": {
      "display_name": "Python 3",
      "name": "python3"
    }
  },
  "nbformat": 4,
  "nbformat_minor": 0
}
